Branch Prediction as a Reinforcement Learning Problem: Why, How and Case Studies

Recent years have seen stagnating improvements to branch predictor (BP) efficacy and a dearth of fresh ideas in branch predictor design, calling for fresh thinking in this area. This paper argues that looking at BP from the viewpoint of Reinforcement Learning (RL) facilitates systematic reasoning about, and exploration of, BP designs. We describe how to apply the RL formulation to branch predictors, show that existing predictors can be succinctly expressed in this formulation, and study two RL-based variants of conventional BPs.

==> raw-data/float8-vs-int8-discussion/figure3-notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set(rc={'figure.figsize':(11.7,8.27)})\n",
    "sns.set_theme(style=\"ticks\", palette=\"pastel\")\n",
    "sns.set_context(\"poster\")\n",
    "sns.set(font_scale=2) \n",
    "color_pallette = sns.color_palette(\"dark\")\n",
    "color_pallette = [ color_pallette[x] for x in [0, 2, 3]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def melt_df(df, name):\n",
    "    # Fix column types\n",
    "    df[\"name\"] = name\n",
    "    df[\"category\"] = df[\"size\"] + \"_\" + df[\"type\"]\n",
    "    melted_df = df.melt(id_vars=[\"trace\", \"name\", \"size\", \"type\", \"category\"], var_name=\"experiment\",\n",
    "                        value_name=\"MPKI\")\n",
    "    melted_df[\"experiment\"] = pd.to_numeric(melted_df[\"experiment\"],  errors=\"ignore\")\n",
    "    melted_df[\"MPKI\"] = pd.to_numeric(melted_df[\"MPKI\"],  errors=\"coerce\")\n",
    "    melted_df[\"MPKI\"].fillna(0, inplace=True)\n",
    "    return melted_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Melt dataset "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "melted_pg = melt_df(pd.read_csv(\"polgag.csv\"), \"PolGAg (float8)\")\n",
    "melted_pg32 = melt_df(pd.read_csv(\"polgag-float32.csv\"), \"PolGAg (float32)\")\n",
    "melted_perceptron = melt_df(pd.read_csv(\"perceptron.csv\"), \"Perceptron\")\n",
    "\n",
    "\n",
    "df = pd.concat([melted_pg, melted_pg32, melted_perceptron], axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Timeseries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x118746410>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 842.4x595.44 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.lineplot(x=\"experiment\", y=\"MPKI\", hue=\"name\", palette=color_pallette, markers = True, dashes=False,data=df)\n",
    "ax.set_title(\"MPKI vs Global Branch-History Length\")\n",
    "ax.set_ylabel(\"MPKI\")\n",
    "ax.set_xlabel(\"History length\")\n",
    "\n",
    "plt.legend(title=None,  labels=['PolGAg (float8)', 'PolGAg (float32)', 'Perceptron (int8)'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

